Quicksort with median of medians is considered practical

The linear pivot selection algorithm, known as median-of-medians, makes the worst case complexity of quicksort be $\mathrm{O}(n\ln n)$. Nevertheless, it has often been said that this algorithm is too expensive to use in quicksort. In this article, we show that we can make the quicksort with this kind of pivot selection approach be efficient.

==> quicksort.c <==
// Quicksort with thinning technique in C language.

// Written in 2016 by N.Kurosawa
//
// This program is under the CC0 Public Domain Dedication 1.0.
// See <http://creativecommons.org/publicdomain/zero/1.0/> for details. 
// This program is distributed without any warranty.

#include <assert.h>
#include <stdint.h>
#include "quicksort.h"



typedef char *(*pivot_selector)(char *, size_t, size_t, my_comparator);


// The threshold of smallest # of pseudo median of 3^L application.
// This must be greater than or equal to 3.
static size_t PMed3L_Threshold = 3;


// The threshold of smallest # of BFPRT application.
// This must be greater than or equal to 1.
static size_t BFPRT_Start_Size = 1;


// Swap the contents of the pointers.
// This routine is not efficient. We take simplicity.
static void swap(char *p, char *q, size_t sz)
{
    while (sz > 0) {
        char tmp = *p;
        *p = *q;
        *q = tmp;
        p++;
        q++;
        sz--;
    }
}


// Swap the contents of the pointers, unless the pointers are same. 
static void swap_unless_same(char *p, char *q, size_t sz)
{
    if (p != q) swap(p, q, sz);
}


// Swap two void pointer variables.
static void swap_ptr(char **p, char **q)
{
    char *tmp = *p;
    *p = *q;
    *q = tmp;
}



/*
// Simple insertion sort.
static void my_insertion_sort(char *begin, char *end, size_t sz, my_comparator cmp)
{
    for (char *current = begin+sz; current < end; current += sz) {
        if (cmp(current, current-sz) < 0) {
            char *cursor = current;
            do {
                swap(cursor, cursor-sz, sz);
                cursor -= sz;
            } while (begin < cursor && cmp(cursor, cursor-sz) < 0);
        }
    }
}
*/
// For small arrays, it is well known that the insertion sort is the 
// fastest sorting method. Many optimized sort libraries switch to the
// insertion sort when input array is considered to be ``small''.
// However, because we want to focus on pivoting schemes, we do not take
// this optimization to easy to compare the resulting # of comparison.



// Get the median of given five elements.
static char *median5(char *a, char *b, char *c, char *d, char *e, my_comparator cmp)
{
    if (cmp(a, b) > 0) swap_ptr(&a, &b);
    if (cmp(c, d) > 0) swap_ptr(&c, &d);

    if (cmp(a, c) > 0) {
        swap_ptr(&a, &c);
        swap_ptr(&b, &d);
    }
    if (cmp(b, e) > 0) swap_ptr(&b, &e);

    if (cmp(b, c) > 0) {
        return (cmp(b, d) > 0 ? d : b);
    }
    else {
        return (cmp(c, e) > 0 ? e : c);
    }
}


// Get the median of given three elements.
static inline char *median3(char *p, char *q, char *r, my_comparator cmp)
{
    return cmp(p, q) < 0
        ? (cmp(q, r) < 0 ? q : (cmp(p, r) < 0 ? r : p))
        : (cmp(p, r) < 0 ? p : (cmp(q, r) < 0 ? r : q));
}


// Hoare's Partition
static char *partition(char *begin, char *pivot, size_t n, size_t sz, size_t bsize, my_comparator cmp)
{
    // Cursors
    char *lo = begin;
    char *hi = begin + sz * n * bsize;

    assert((hi-lo) % (bsize*sz) == 0);
    assert((pivot-begin) % (bsize*sz) == 0);
    assert((pivot-begin) / (bsize*sz) < n);

    // Setup pivot
    // For simplicity, we place pivot element at the first.
    swap_unless_same(pivot, lo, sz);
    pivot = lo;

    // Partition
    for (;;) {
        int cmp_hi, cmp_lo;
        for (;;) {
            hi-=sz*bsize;
            if (lo >= hi) goto PARTITION_END;
            cmp_hi = cmp(hi, pivot);
            if (cmp_hi <= 0) break;
        }
        for (;;) {
            lo+=sz*bsize;
            if (lo >= hi) goto PARTITION_END;
            cmp_lo = cmp(lo, pivot);
            if (cmp_lo >= 0) break;
        }

        if (cmp_lo != 0 || cmp_hi != 0) swap(lo, hi, sz);
    }
PARTITION_END:;
    swap(pivot, lo, sz);
    
    assert(lo-begin >= 0);
    //assert(end-lo >= 0);

    return lo;
}



// ********************************************************************

// Select pivot with the "Pseudo Median of 3^L"
static char *select_pivot_PMed3L(char *p, size_t n, size_t sz, my_comparator cmp)
{
    if (n < PMed3L_Threshold) return p + sz*(n/2);

    size_t step = n / 3;

    char *p0 = select_pivot_PMed3L(p + sz*step*0, step, sz, cmp);
    char *p1 = select_pivot_PMed3L(p + sz*step*1, step, sz, cmp);
    char *p2 = select_pivot_PMed3L(p + sz*step*2, step, sz, cmp);

    return median3(p0, p1, p2, cmp);
}


// ********************************************************************

static char *bfprt_select_pivot(char *p, size_t n, size_t sz, size_t bsize, my_comparator cmp);
static char *bfprt_select_kth(char *p, size_t n, size_t sz, size_t bsize, size_t target, my_comparator cmp);

static char *bfprt_select_pivot(char *p, size_t n, size_t sz, size_t bsize, my_comparator cmp)
{
    if (n < 5) return p + bsize*(n/2)*sz;

    size_t nx = n/5;
    size_t bsizex = bsize*5;
  
    for (size_t i = 0; i < nx; i++) {
        char *q0 = p + (bsizex*i+bsize*0)*sz;
        char *q1 = p + (bsizex*i+bsize*1)*sz;
        char *q2 = p + (bsizex*i+bsize*2)*sz;
        char *q3 = p + (bsizex*i+bsize*3)*sz;
        char *q4 = p + (bsizex*i+bsize*4)*sz;
        /*
        char *q0 = p + (nx*0+i)*bsize*sz;
        char *q1 = p + (nx*1+i)*bsize*sz;
        char *q2 = p + (nx*2+i)*bsize*sz;
        char *q3 = p + (nx*3+i)*bsize*sz;
        char *q4 = p + (nx*4+i)*bsize*sz;
        */
        assert((q0-p)%(bsize*sz)==0);
        assert((q1-p)%(bsize*sz)==0);
        assert((q2-p)%(bsize*sz)==0);
        assert((q3-p)%(bsize*sz)==0);
        assert((q4-p)%(bsize*sz)==0);

        swap_unless_same(q0, median5(q0,q1,q2,q3,q4,cmp), sz);
        //swap_unless_same(q2, median5(q0,q1,q2,q3,q4,cmp), sz);
    }
    return bfprt_select_kth(p, nx, sz, bsizex, nx/2, cmp);
    //return bfprt_select_kth(p+nx*2*bsize*sz, nx, sz, bsize, nx/2, cmp);
}


static char *bfprt_select_kth(char *p, size_t n, size_t sz, size_t bsize, size_t target, my_comparator cmp)
{
    assert(target < n);

    if (n == 1) return p;
    if (n == 2) {
        if (cmp(p, p+bsize*sz) > 0) swap(p, p+bsize*sz, sz);
        return p+bsize*sz*target;
    }


    char *pivot = bfprt_select_pivot(p, n, sz, bsize, cmp);

    assert(p <= pivot);
    assert((pivot - p) % (sz*bsize) == 0);
    assert((pivot - p) / (sz*bsize) < n);
  
    char *pivotx = partition(p, pivot, n, sz, bsize, cmp);

    assert(n < 5 || p < pivotx);
    assert((pivotx - p) % (sz*bsize) == 0);
    assert((pivotx - p) / (sz*bsize) < n);


    assert(pivotx >= p);

    size_t nl = (pivotx - p) / (sz*bsize);
    assert(n >= nl+1);

    size_t nr = n - nl - 1;
    assert(n < 20 || (nl > 0 && nr > 0));

    if (nl < target) {
        return bfprt_select_kth(pivotx + bsize*sz, nr, sz, bsize, target - nl-1, cmp);
    }
    else if (target < nl) {
        return bfprt_select_kth(p, nl, sz, bsize, target, cmp);
    }
    else {
        return pivotx;
    }
}



// Select pivot with the "BFPRT"
static char *select_pivot_BFPRT(char *p, size_t n, size_t sz, my_comparator cmp)
{
    return bfprt_select_pivot(p, n/BFPRT_Start_Size, sz, BFPRT_Start_Size, cmp);
}




// ********************************************************************


// Main routine of quick sort
static void quicksort_body(pivot_selector selector, char *begin, char *end, size_t sz, my_comparator cmp)
{
    assert(begin <= end);
    assert(sz > 0);
    assert((size_t)(end - begin) % sz == 0);

    // Length of the input array
    size_t n = (size_t)(end - begin) / sz;

    // Boundary condition
    if (n <= 1) {
        return;
    }
    if (n == 2) {
        if (cmp(begin, begin+sz) > 0) {
            swap(begin, begin+sz, sz);
        }
        return;
    }

    // Partition
    char *pivot_pos = partition(begin, selector(begin, n, sz, cmp), n, sz, 1, cmp);

    // Recursively apply
    // Assume tail call optimization
    if (end-pivot_pos < pivot_pos-begin) {
        quicksort_body(selector, pivot_pos+sz, end, sz, cmp);
        quicksort_body(selector, begin, pivot_pos, sz, cmp);
    }
    else {
        quicksort_body(selector, begin, pivot_pos, sz, cmp);
        quicksort_body(selector, pivot_pos+sz, end, sz, cmp);
    }
}




// Standard qort interface
void quicksort_BFPRT(void *p, size_t n, size_t sz, my_comparator cmp)
{
    if (!p) return;
    if (n == 0) return;
    if (sz == 0) return;
    
    char *begin = (char *)p;
    char *end = begin + n*sz;

    if (end < begin) return; // In this case the routine does not work.

    quicksort_body(select_pivot_BFPRT, begin, end, sz, cmp);
}


void quicksort_PMed3L(void *p, size_t n, size_t sz, my_comparator cmp)
{
    if (!p) return;
    if (n == 0) return;
    if (sz == 0) return;
    
    char *begin = (char *)p;
    char *end = begin + n*sz;

    if (end < begin) return; // In this case the routine does not work.

    quicksort_body(select_pivot_PMed3L, begin, end, sz, cmp);
}



// Setter for s
void quicksort_PMed3L_set_s(int n)
{
    if (n >= 3) PMed3L_Threshold = n;
}


void quicksort_BFPRT_set_s(int n)
{
    if (n >= 1) BFPRT_Start_Size = n;
}



==> quicksort.h <==
// Header of quicksort with thinning technique in C language.

// Written in 2016 by N.Kurosawa
//
// This program is under the CC0 Public Domain Dedication 1.0.
// See <http://creativecommons.org/publicdomain/zero/1.0/> for details. 
// This program is distributed without any warranty.

#ifndef QUICKSORT_H_INCLUDED_
#define QUICKSORT_H_INCLUDED_

#include <stddef.h>

#ifdef __cplusplus
extern "C" {
#endif

typedef int (*my_comparator)(const void *, const void *);

void quicksort_BFPRT_set_s(int);
void quicksort_PMed3L_set_s(int);

void quicksort_BFPRT(void *, size_t, size_t, my_comparator);
void quicksort_PMed3L(void *, size_t, size_t, my_comparator);

#ifdef __cplusplus
}
#endif


#endif


